Loop corrections for Kaluza-Klein AdS amplitudes

Recently we conjectured the four-point amplitude of graviton multiplets in ${\rm AdS}_5 \times {\rm S}^5$ at one loop by exploiting the operator product expansion of $\mathcal{N}=4$ super Yang-Mills theory. Here we give the first extension of those results to include Kaluza-Klein modes, obtaining the amplitude for two graviton multiplets and two states of the first KK mode. Our method again relies on resolving the large N degeneracy among a family of long double-trace operators, for which we obtain explicit formulas for the leading anomalous dimensions. Having constructed the one-loop amplitude we are able to obtain a formula for the one-loop corrections to the anomalous dimensions of all twist five double-trace operators.

==> Alist.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
(****************************)
(* Accompanying file for "Loop corrections for Kaluza-Klein AdS amplitudes" by F.Aprile, J.Drummond, P.Heslop and H.Paul *)
(* The functions A1,...,A9 are given in the list below *)
(****************************)


{(-5760*(10*x^10 - 12*x^11 + 3*x^12 + 2000*x^9*xb - 4008*x^10*xb + 
    2400*x^11*xb - 396*x^12*xb + 59250*x^8*xb^2 - 177240*x^9*xb^2 + 
    183192*x^10*xb^2 - 74304*x^11*xb^2 + 9090*x^12*xb^2 + 528000*x^7*xb^3 - 
    2268780*x^8*xb^3 + 3610080*x^9*xb^3 - 2597280*x^10*xb^3 + 
    804960*x^11*xb^3 - 76860*x^12*xb^3 + 1827000*x^6*xb^4 - 
    11189040*x^7*xb^4 + 26100705*x^8*xb^4 - 29442540*x^9*xb^4 + 
    16518150*x^10*xb^4 - 4126500*x^11*xb^4 + 311850*x^12*xb^4 + 
    2735040*x^5*xb^5 - 24198720*x^6*xb^5 + 81376320*x^7*xb^5 - 
    136060200*x^8*xb^5 + 121204800*x^9*xb^5 - 55858320*x^10*xb^5 + 
    11479104*x^11*xb^5 - 677376*x^12*xb^5 + 1827000*x^4*xb^6 - 
    24198720*x^5*xb^6 + 117994800*x^6*xb^6 - 285878880*x^7*xb^6 + 
    380076480*x^8*xb^6 - 281131200*x^9*xb^6 + 108847536*x^10*xb^6 - 
    18345600*x^11*xb^6 + 807912*x^12*xb^6 + 528000*x^3*xb^7 - 
    11189040*x^4*xb^7 + 81376320*x^5*xb^7 - 285878880*x^6*xb^7 + 
    551960640*x^7*xb^7 - 612319680*x^8*xb^7 + 384595680*x^9*xb^7 - 
    125403264*x^10*xb^7 + 16829568*x^11*xb^7 - 498960*x^12*xb^7 + 
    59250*x^2*xb^8 - 2268780*x^3*xb^8 + 26100705*x^4*xb^8 - 
    136060200*x^5*xb^8 + 380076480*x^6*xb^8 - 612319680*x^7*xb^8 + 
    578719260*x^8*xb^8 - 309627360*x^9*xb^8 + 83428380*x^10*xb^8 - 
    8232840*x^11*xb^8 + 124740*x^12*xb^8 + 2000*x*xb^9 - 177240*x^2*xb^9 + 
    3610080*x^3*xb^9 - 29442540*x^4*xb^9 + 121204800*x^5*xb^9 - 
    281131200*x^6*xb^9 + 384595680*x^7*xb^9 - 309627360*x^8*xb^9 + 
    138408480*x^9*xb^9 - 29106000*x^10*xb^9 + 1663200*x^11*xb^9 + 10*xb^10 - 
    4008*x*xb^10 + 183192*x^2*xb^10 - 2597280*x^3*xb^10 + 
    16518150*x^4*xb^10 - 55858320*x^5*xb^10 + 108847536*x^6*xb^10 - 
    125403264*x^7*xb^10 + 83428380*x^8*xb^10 - 29106000*x^9*xb^10 + 
    3991680*x^10*xb^10 - 12*xb^11 + 2400*x*xb^11 - 74304*x^2*xb^11 + 
    804960*x^3*xb^11 - 4126500*x^4*xb^11 + 11479104*x^5*xb^11 - 
    18345600*x^6*xb^11 + 16829568*x^7*xb^11 - 8232840*x^8*xb^11 + 
    1663200*x^9*xb^11 + 3*xb^12 - 396*x*xb^12 + 9090*x^2*xb^12 - 
    76860*x^3*xb^12 + 311850*x^4*xb^12 - 677376*x^5*xb^12 + 
    807912*x^6*xb^12 - 498960*x^7*xb^12 + 124740*x^8*xb^12))/(x - xb)^17, 
 (5760*(-10*x^10 + 12*x^11 - 3*x^12 - 2000*x^9*xb + 2958*x^10*xb - 
    1140*x^11*xb + 81*x^12*xb - 59250*x^8*xb^2 + 108990*x^9*xb^2 - 
    60552*x^10*xb^2 + 10044*x^11*xb^2 - 270*x^12*xb^2 - 528000*x^7*xb^3 + 
    1239780*x^8*xb^3 - 966180*x^9*xb^3 + 276780*x^10*xb^3 - 22080*x^11*xb^3 + 
    210*x^12*xb^3 - 1827000*x^6*xb^4 + 5687040*x^7*xb^4 - 6157005*x^8*xb^4 + 
    2715315*x^9*xb^4 - 423750*x^10*xb^4 + 13650*x^11*xb^4 - 
    2735040*x^5*xb^5 + 11880120*x^6*xb^5 - 17931120*x^7*xb^5 + 
    11533140*x^8*xb^5 - 2962200*x^9*xb^5 + 205800*x^10*xb^5 - 
    1827000*x^4*xb^6 + 11880120*x^5*xb^6 - 25443600*x^6*xb^6 + 
    23302440*x^7*xb^6 - 9022440*x^8*xb^6 + 1100400*x^9*xb^6 - 
    528000*x^3*xb^7 + 5687040*x^4*xb^7 - 17931120*x^5*xb^7 + 
    23302440*x^6*xb^7 - 12976320*x^7*xb^7 + 2463720*x^8*xb^7 - 
    59250*x^2*xb^8 + 1239780*x^3*xb^8 - 6157005*x^4*xb^8 + 
    11533140*x^5*xb^8 - 9022440*x^6*xb^8 + 2463720*x^7*xb^8 - 2000*x*xb^9 + 
    108990*x^2*xb^9 - 966180*x^3*xb^9 + 2715315*x^4*xb^9 - 2962200*x^5*xb^9 + 
    1100400*x^6*xb^9 - 10*xb^10 + 2958*x*xb^10 - 60552*x^2*xb^10 + 
    276780*x^3*xb^10 - 423750*x^4*xb^10 + 205800*x^5*xb^10 + 12*xb^11 - 
    1140*x*xb^11 + 10044*x^2*xb^11 - 22080*x^3*xb^11 + 13650*x^4*xb^11 - 
    3*xb^12 + 81*x*xb^12 - 270*x^2*xb^12 + 210*x^3*xb^12))/(x - xb)^17, 
 (-288*(-685*x^9 + 798*x^10 - 192*x^11 - 83685*x^8*xb + 164730*x^9*xb - 
    95832*x^10*xb + 15084*x^11*xb - 1698810*x^7*xb^2 + 5087790*x^8*xb^2 - 
    5205480*x^9*xb^2 + 2054700*x^10*xb^2 - 237510*x^11*xb^2 - 
    10610810*x^6*xb^3 + 46734660*x^7*xb^3 - 75092400*x^8*xb^3 + 
    53645420*x^9*xb^3 - 16110150*x^10*xb^3 + 1426740*x^11*xb^3 - 
    25443810*x^5*xb^4 + 164615220*x^6*xb^4 - 396582120*x^7*xb^4 + 
    453049080*x^8*xb^4 - 251749050*x^9*xb^4 + 60214140*x^10*xb^4 - 
    4085550*x^11*xb^4 - 25443810*x^4*xb^5 + 247874004*x^5*xb^5 - 
    885184776*x^6*xb^5 + 1531198200*x^7*xb^5 - 1378147050*x^8*xb^5 + 
    623581980*x^9*xb^5 - 119904750*x^10*xb^5 + 6000120*x^11*xb^5 - 
    10610810*x^3*xb^6 + 164615220*x^4*xb^6 - 885184776*x^5*xb^6 + 
    2276825432*x^6*xb^6 - 3121319040*x^7*xb^6 + 2313884580*x^8*xb^6 - 
    864419850*x^9*xb^6 + 130596480*x^10*xb^6 - 4365900*x^11*xb^6 - 
    1698810*x^2*xb^7 + 46734660*x^3*xb^7 - 396582120*x^4*xb^7 + 
    1531198200*x^5*xb^7 - 3121319040*x^6*xb^7 + 3536910720*x^7*xb^7 - 
    2189965050*x^8*xb^7 + 666855000*x^9*xb^7 - 73388700*x^10*xb^7 + 
    1247400*x^11*xb^7 - 83685*x*xb^8 + 5087790*x^2*xb^8 - 75092400*x^3*xb^8 + 
    453049080*x^4*xb^8 - 1378147050*x^5*xb^8 + 2313884580*x^6*xb^8 - 
    2189965050*x^7*xb^8 + 1117418400*x^8*xb^8 - 262785600*x^9*xb^8 + 
    16632000*x^10*xb^8 - 685*xb^9 + 164730*x*xb^9 - 5205480*x^2*xb^9 + 
    53645420*x^3*xb^9 - 251749050*x^4*xb^9 + 623581980*x^5*xb^9 - 
    864419850*x^6*xb^9 + 666855000*x^7*xb^9 - 262785600*x^8*xb^9 + 
    39916800*x^9*xb^9 + 798*xb^10 - 95832*x*xb^10 + 2054700*x^2*xb^10 - 
    16110150*x^3*xb^10 + 60214140*x^4*xb^10 - 119904750*x^5*xb^10 + 
    130596480*x^6*xb^10 - 73388700*x^7*xb^10 + 16632000*x^8*xb^10 - 
    192*xb^11 + 15084*x*xb^11 - 237510*x^2*xb^11 + 1426740*x^3*xb^11 - 
    4085550*x^4*xb^11 + 6000120*x^5*xb^11 - 4365900*x^6*xb^11 + 
    1247400*x^7*xb^11))/(x - xb)^16, 
 (-96*(-2055*x^10 + 2694*x^11 - 786*x^12 + 10*x^13 - 249000*x^9*xb + 
    466896*x^10*xb - 259800*x^11*xb + 39017*x^12*xb - 60*x^13*xb - 
    4845375*x^8*xb^2 + 13397430*x^9*xb^2 - 12837804*x^10*xb^2 + 
    4869408*x^11*xb^2 - 570090*x^12*xb^2 + 60*x^13*xb^2 - 26736000*x^7*xb^3 + 
    120483210*x^8*xb^3 - 192108660*x^9*xb^3 + 135220200*x^10*xb^3 - 
    40605600*x^11*xb^3 + 3750810*x^12*xb^3 - 44499000*x^6*xb^4 + 
    426049680*x^7*xb^4 - 1138659360*x^8*xb^4 + 1318396005*x^9*xb^4 - 
    718670550*x^10*xb^4 + 168854100*x^11*xb^4 - 11595150*x^12*xb^4 + 
    637184352*x^6*xb^5 - 3029091648*x^7*xb^5 + 5492809470*x^8*xb^5 - 
    4774659600*x^9*xb^5 + 2020605000*x^10*xb^5 - 364286160*x^11*xb^5 + 
    17735760*x^12*xb^5 + 44499000*x^4*xb^6 + 377384448*x^5*xb^6 - 
    3813089280*x^6*xb^6 + 10748362296*x^7*xb^6 - 14077546770*x^8*xb^6 + 
    9406105800*x^9*xb^6 - 3087779940*x^10*xb^6 + 414855000*x^11*xb^6 - 
    13097700*x^12*xb^6 + 26736000*x^3*xb^7 + 44944320*x^4*xb^7 - 
    2272810272*x^5*xb^7 + 10261012584*x^6*xb^7 - 19851646080*x^7*xb^7 + 
    19701405780*x^8*xb^7 - 10227999600*x^9*xb^7 + 2551719240*x^10*xb^7 - 
    237006000*x^11*xb^7 + 3742200*x^12*xb^7 + 4845375*x^2*xb^8 - 
    24489510*x^3*xb^8 - 604758390*x^4*xb^8 + 4756195200*x^5*xb^8 - 
    13682035650*x^6*xb^8 + 19642558740*x^7*xb^8 - 15070689900*x^8*xb^8 + 
    5983248600*x^9*xb^8 - 1058418900*x^10*xb^8 + 53638200*x^11*xb^8 + 
    249000*x*xb^9 - 5926680*x^2*xb^9 - 59926440*x^3*xb^9 + 
    1018106945*x^4*xb^9 - 4506323700*x^5*xb^9 + 9325282200*x^6*xb^9 - 
    10227999600*x^7*xb^9 + 5983248600*x^8*xb^9 - 1696464000*x^9*xb^9 + 
    169646400*x^10*xb^9 + 2055*xb^10 - 306846*x*xb^10 - 836316*x^2*xb^10 + 
    89480920*x^3*xb^10 - 657465900*x^4*xb^10 + 1993998300*x^5*xb^10 - 
    3087779940*x^6*xb^10 + 2551719240*x^7*xb^10 - 1058418900*x^8*xb^10 + 
    169646400*x^9*xb^10 - 2394*xb^11 + 64980*x*xb^11 + 2490912*x^2*xb^11 - 
    35881920*x^3*xb^11 + 166124250*x^4*xb^11 - 364286160*x^5*xb^11 + 
    414855000*x^6*xb^11 - 237006000*x^7*xb^11 + 53638200*x^8*xb^11 + 
    576*xb^12 + 10233*x*xb^12 - 481680*x^2*xb^12 + 3684960*x^3*xb^12 - 
    11595150*x^4*xb^12 + 17735760*x^5*xb^12 - 13097700*x^6*xb^12 + 
    3742200*x^7*xb^12))/(x - xb)^17, 
 (180*(-83160*x^6 + 231336*x^7 - 232918*x^8 + 101654*x^9 - 17685*x^10 + 
    783*x^11 - 2716560*x^5*xb + 9349200*x^6*xb - 12186244*x^7*xb + 
    7412734*x^8*xb - 2103939*x^9*xb + 252431*x^10*xb - 11123*x^11*xb - 
    196*x^12*xb - 15051960*x^4*xb^2 + 70744464*x^5*xb^2 - 
    126608356*x^6*xb^2 + 108771040*x^7*xb^2 - 47326897*x^8*xb^2 + 
    11243715*x^9*xb^2 - 1987193*x^10*xb^2 + 209747*x^11*xb^2 + 
    1176*x^12*xb^2 - 24837120*x^3*xb^3 + 176972040*x^4*xb^3 - 
    455838292*x^5*xb^3 + 557922736*x^6*xb^3 - 358960788*x^7*xb^3 + 
    145871715*x^8*xb^3 - 56539135*x^9*xb^3 + 17220763*x^10*xb^3 - 
    1746042*x^11*xb^3 - 1960*x^12*xb^3 - 15051960*x^2*xb^4 + 
    176972040*x^3*xb^4 - 687023260*x^4*xb^4 + 1217681836*x^5*xb^4 - 
    1138701186*x^6*xb^4 + 727340230*x^7*xb^4 - 495322240*x^8*xb^4 + 
    286834080*x^9*xb^4 - 78739216*x^10*xb^4 + 5906740*x^11*xb^4 + 
    980*x^12*xb^4 - 2716560*x*xb^5 + 70744464*x^2*xb^5 - 455838292*x^3*xb^5 + 
    1217681836*x^4*xb^5 - 1658206690*x^5*xb^5 + 1582315686*x^6*xb^5 - 
    1701565222*x^7*xb^5 + 1614256252*x^8*xb^5 - 834221304*x^9*xb^5 + 
    176871100*x^10*xb^5 - 9350488*x^11*xb^5 - 83160*xb^6 + 9349200*x*xb^6 - 
    126608356*x^2*xb^6 + 557922736*x^3*xb^6 - 1138701186*x^4*xb^6 + 
    1582315686*x^5*xb^6 - 2542116094*x^6*xb^6 + 3696608874*x^7*xb^6 - 
    3124024848*x^8*xb^6 + 1282973020*x^9*xb^6 - 204419992*x^10*xb^6 + 
    6985440*x^11*xb^6 + 231336*xb^7 - 12186244*x*xb^7 + 108771040*x^2*xb^7 - 
    358960788*x^3*xb^7 + 727340230*x^4*xb^7 - 1701565222*x^5*xb^7 + 
    3696608874*x^6*xb^7 - 4787391532*x^7*xb^7 + 3256408540*x^8*xb^7 - 
    1044846040*x^9*xb^7 + 117421920*x^10*xb^7 - 1995840*x^11*xb^7 - 
    232918*xb^8 + 7412734*x*xb^8 - 47326897*x^2*xb^8 + 145871715*x^3*xb^8 - 
    495322240*x^4*xb^8 + 1614256252*x^5*xb^8 - 3124024848*x^6*xb^8 + 
    3256408540*x^7*xb^8 - 1750872760*x^8*xb^8 + 420456960*x^9*xb^8 - 
    26611200*x^10*xb^8 + 101654*xb^9 - 2103939*x*xb^9 + 11243715*x^2*xb^9 - 
    56539135*x^3*xb^9 + 286834080*x^4*xb^9 - 834221304*x^5*xb^9 + 
    1282973020*x^6*xb^9 - 1044846040*x^7*xb^9 + 420456960*x^8*xb^9 - 
    63866880*x^9*xb^9 - 17685*xb^10 + 252431*x*xb^10 - 1987193*x^2*xb^10 + 
    17220763*x^3*xb^10 - 78739216*x^4*xb^10 + 176871100*x^5*xb^10 - 
    204419992*x^6*xb^10 + 117421920*x^7*xb^10 - 26611200*x^8*xb^10 + 
    783*xb^11 - 11123*x*xb^11 + 209747*x^2*xb^11 - 1746042*x^3*xb^11 + 
    5906740*x^4*xb^11 - 9350488*x^5*xb^11 + 6985440*x^6*xb^11 - 
    1995840*x^7*xb^11 - 196*x*xb^12 + 1176*x^2*xb^12 - 1960*x^3*xb^12 + 
    980*x^4*xb^12))/(x - xb)^16, 
 (-180*(-83160*x^6 + 231336*x^7 - 232918*x^8 + 101654*x^9 - 17685*x^10 + 
    783*x^11 - 2716560*x^5*xb + 9349200*x^6*xb - 12186244*x^7*xb + 
    7412734*x^8*xb - 2103939*x^9*xb + 258271*x^10*xb - 15139*x^11*xb - 
    15051960*x^4*xb^2 + 70744464*x^5*xb^2 - 126608356*x^6*xb^2 + 
    108771040*x^7*xb^2 - 47326897*x^8*xb^2 + 11063395*x^9*xb^2 - 
    1806541*x^10*xb^2 + 175903*x^11*xb^2 - 24837120*x^3*xb^3 + 
    176972040*x^4*xb^3 - 455838292*x^5*xb^3 + 557922736*x^6*xb^3 - 
    358960788*x^7*xb^3 + 138074035*x^8*xb^3 - 42396695*x^9*xb^3 + 
    9947735*x^10*xb^3 - 821016*x^11*xb^3 - 15051960*x^2*xb^4 + 
    176972040*x^3*xb^4 - 687023260*x^4*xb^4 + 1217681836*x^5*xb^4 - 
    1138701186*x^6*xb^4 + 669594710*x^7*xb^4 - 333527000*x^8*xb^4 + 
    137550980*x^9*xb^4 - 28935144*x^10*xb^4 + 1657908*x^11*xb^4 - 
    2716560*x*xb^5 + 70744464*x^2*xb^5 - 455838292*x^3*xb^5 + 
    1217681836*x^4*xb^5 - 1658206690*x^5*xb^5 + 1436141686*x^6*xb^5 - 
    1082783534*x^7*xb^5 + 699233780*x^8*xb^5 - 264521376*x^9*xb^5 + 
    41190660*x^10*xb^5 - 1496880*x^11*xb^5 - 83160*xb^6 + 9349200*x*xb^6 - 
    126608356*x^2*xb^6 + 557922736*x^3*xb^6 - 1138701186*x^4*xb^6 + 
    1436141686*x^5*xb^6 - 1589207942*x^6*xb^6 + 1529305442*x^7*xb^6 - 
    914485824*x^8*xb^6 + 263957652*x^9*xb^6 - 27775440*x^10*xb^6 + 
    498960*x^11*xb^6 + 231336*xb^7 - 12186244*x*xb^7 + 108771040*x^2*xb^7 - 
    358960788*x^3*xb^7 + 669594710*x^4*xb^7 - 1082783534*x^5*xb^7 + 
    1529305442*x^6*xb^7 - 1366253280*x^7*xb^7 + 631571220*x^8*xb^7 - 
    126236880*x^9*xb^7 + 7151760*x^10*xb^7 - 232918*xb^8 + 7412734*x*xb^8 - 
    47326897*x^2*xb^8 + 138074035*x^3*xb^8 - 333527000*x^4*xb^8 + 
    699233780*x^5*xb^8 - 914485824*x^6*xb^8 + 631571220*x^7*xb^8 - 
    203575680*x^8*xb^8 + 22619520*x^9*xb^8 + 101654*xb^9 - 2103939*x*xb^9 + 
    11063395*x^2*xb^9 - 42396695*x^3*xb^9 + 137550980*x^4*xb^9 - 
    264521376*x^5*xb^9 + 263957652*x^6*xb^9 - 126236880*x^7*xb^9 + 
    22619520*x^8*xb^9 - 17685*xb^10 + 258271*x*xb^10 - 1806541*x^2*xb^10 + 
    9947735*x^3*xb^10 - 28935144*x^4*xb^10 + 41190660*x^5*xb^10 - 
    27775440*x^6*xb^10 + 7151760*x^7*xb^10 + 783*xb^11 - 15139*x*xb^11 + 
    175903*x^2*xb^11 - 821016*x^3*xb^11 + 1657908*x^4*xb^11 - 
    1496880*x^5*xb^11 + 498960*x^6*xb^11))/(x - xb)^16, 
 (-120*(249480*x^7 - 694008*x^8 + 722274*x^9 - 345702*x^10 + 72841*x^11 - 
    4585*x^12 - 12*x^13 + 6902280*x^6*xb - 24078600*x^7*xb + 
    32742066*x^8*xb - 21856380*x^9*xb + 7505724*x^10*xb - 1292996*x^11*xb + 
    94065*x^12*xb + 24*x^13*xb + 5904360*x^5*xb^2 - 61356960*x^6*xb^2 + 
    154381080*x^7*xb^2 - 168338142*x^8*xb^2 + 95996936*x^9*xb^2 - 
    33708352*x^10*xb^2 + 7827102*x^11*xb^2 - 751185*x^12*xb^2 - 
    103866840*x^4*xb^3 + 410536728*x^5*xb^3 - 612764376*x^6*xb^3 + 
    449778672*x^7*xb^3 - 162410775*x^8*xb^3 - 29634452*x^9*xb^3 + 
    76240290*x^10*xb^3 - 30750816*x^11*xb^3 + 2810808*x^12*xb^3 - 
    103866840*x^3*xb^4 + 985778640*x^4*xb^4 - 3025888404*x^5*xb^4 + 
    4655890260*x^6*xb^4 - 4231922106*x^7*xb^4 + 2281871457*x^8*xb^4 - 
    489037335*x^9*xb^4 - 140201973*x^10*xb^4 + 72843624*x^11*xb^4 - 
    5147604*x^12*xb^4 + 5904360*x^2*xb^5 + 410536728*x^3*xb^5 - 
    3025888404*x^4*xb^5 + 8331886584*x^5*xb^5 - 12327604380*x^6*xb^5 + 
    11094812232*x^7*xb^5 - 5900274918*x^8*xb^5 + 1331068488*x^9*xb^5 + 
    167423760*x^10*xb^5 - 92625120*x^11*xb^5 + 4490640*x^12*xb^5 + 
    6902280*x*xb^6 - 61356960*x^2*xb^6 - 612764376*x^3*xb^6 + 
    4655890260*x^4*xb^6 - 12327604380*x^5*xb^6 + 17873166192*x^6*xb^6 - 
    15943475592*x^7*xb^6 + 8381296662*x^8*xb^6 - 1966359024*x^9*xb^6 - 
    62294400*x^10*xb^6 + 57879360*x^11*xb^6 - 1496880*x^12*xb^6 + 
    249480*xb^7 - 24078600*x*xb^7 + 154381080*x^2*xb^7 + 449778672*x^3*xb^7 - 
    4231922106*x^4*xb^7 + 11094812232*x^5*xb^7 - 15943475592*x^6*xb^7 + 
    14155401120*x^7*xb^7 - 7357791168*x^8*xb^7 + 1761921504*x^9*xb^7 - 
    44906400*x^10*xb^7 - 13970880*x^11*xb^7 - 694008*xb^8 + 32742066*x*xb^8 - 
    168338142*x^2*xb^8 - 162410775*x^3*xb^8 + 2281871457*x^4*xb^8 - 
    5900274918*x^5*xb^8 + 8381296662*x^6*xb^8 - 7357791168*x^7*xb^8 + 
    3697905960*x^8*xb^8 - 834760080*x^9*xb^8 + 30436560*x^10*xb^8 + 
    722274*xb^9 - 21856380*x*xb^9 + 95996936*x^2*xb^9 - 29634452*x^3*xb^9 - 
    489037335*x^4*xb^9 + 1331068488*x^5*xb^9 - 1966359024*x^6*xb^9 + 
    1761921504*x^7*xb^9 - 834760080*x^8*xb^9 + 151683840*x^9*xb^9 - 
    345702*xb^10 + 7505724*x*xb^10 - 33708352*x^2*xb^10 + 
    76240290*x^3*xb^10 - 140201973*x^4*xb^10 + 167423760*x^5*xb^10 - 
    62294400*x^6*xb^10 - 44906400*x^7*xb^10 + 30436560*x^8*xb^10 + 
    72841*xb^11 - 1292996*x*xb^11 + 7827102*x^2*xb^11 - 30750816*x^3*xb^11 + 
    72843624*x^4*xb^11 - 92625120*x^5*xb^11 + 57879360*x^6*xb^11 - 
    13970880*x^7*xb^11 - 4585*xb^12 + 94065*x*xb^12 - 751185*x^2*xb^12 + 
    2810808*x^3*xb^12 - 5147604*x^4*xb^12 + 4490640*x^5*xb^12 - 
    1496880*x^6*xb^12 - 12*xb^13 + 24*x*xb^13))/(x - xb)^17, 
 (-60*(23520*x^9 - 28980*x^10 + 8212*x^11 - 233*x^12 - 997920*x^6*xb + 
    2776032*x^7*xb - 2265816*x^8*xb + 151368*x^9*xb + 482712*x^10*xb - 
    137412*x^11*xb + 3676*x^12*xb - 31600800*x^5*xb^2 + 108416448*x^6*xb^2 - 
    150437280*x^7*xb^2 + 103775280*x^8*xb^2 - 35106568*x^9*xb^2 + 
    4727694*x^10*xb^2 - 59772*x^11*xb^2 - 9630*x^12*xb^2 - 
    149022720*x^4*xb^3 + 708916320*x^5*xb^3 - 1401272544*x^6*xb^3 + 
    1484873880*x^7*xb^3 - 900130020*x^8*xb^3 + 308104196*x^9*xb^3 - 
    53841004*x^10*xb^3 + 3376248*x^11*xb^3 + 6420*x^12*xb^3 - 
    149022720*x^3*xb^4 + 1265725440*x^4*xb^4 - 3894691080*x^5*xb^4 + 
    6214546212*x^6*xb^4 - 5766344592*x^7*xb^4 + 3202560489*x^8*xb^4 - 
    1035056940*x^9*xb^4 + 170506734*x^10*xb^4 - 9157764*x^11*xb^4 - 
    31600800*x^2*xb^5 + 708916320*x^3*xb^5 - 3894691080*x^4*xb^5 + 
    9820366080*x^5*xb^5 - 13822132464*x^6*xb^5 + 11639728704*x^7*xb^5 - 
    5922582576*x^8*xb^5 + 1734417816*x^9*xb^5 - 242734080*x^10*xb^5 + 
    8981280*x^11*xb^5 - 997920*x*xb^6 + 108416448*x^2*xb^6 - 
    1401272544*x^3*xb^6 + 6214546212*x^4*xb^6 - 13822132464*x^5*xb^6 + 
    17638093284*x^6*xb^6 - 13511686104*x^7*xb^6 + 6172352592*x^8*xb^6 - 
    1554210336*x^9*xb^6 + 163658880*x^10*xb^6 - 2993760*x^11*xb^6 + 
    2776032*x*xb^7 - 150437280*x^2*xb^7 + 1484873880*x^3*xb^7 - 
    5766344592*x^4*xb^7 + 11639728704*x^5*xb^7 - 13511686104*x^6*xb^7 + 
    9265714080*x^7*xb^7 - 3642547440*x^8*xb^7 + 717504480*x^9*xb^7 - 
    42910560*x^10*xb^7 - 2265816*x*xb^8 + 103775280*x^2*xb^8 - 
    900130020*x^3*xb^8 + 3202560489*x^4*xb^8 - 5922582576*x^5*xb^8 + 
    6172352592*x^6*xb^8 - 3642547440*x^7*xb^8 + 1125653760*x^8*xb^8 - 
    135717120*x^9*xb^8 + 23520*xb^9 + 151368*x*xb^9 - 35106568*x^2*xb^9 + 
    308104196*x^3*xb^9 - 1035056940*x^4*xb^9 + 1734417816*x^5*xb^9 - 
    1554210336*x^6*xb^9 + 717504480*x^7*xb^9 - 135717120*x^8*xb^9 - 
    28980*xb^10 + 482712*x*xb^10 + 4727694*x^2*xb^10 - 53841004*x^3*xb^10 + 
    170506734*x^4*xb^10 - 242734080*x^5*xb^10 + 163658880*x^6*xb^10 - 
    42910560*x^7*xb^10 + 8212*xb^11 - 137412*x*xb^11 - 59772*x^2*xb^11 + 
    3376248*x^3*xb^11 - 9157764*x^4*xb^11 + 8981280*x^5*xb^11 - 
    2993760*x^6*xb^11 - 233*xb^12 + 3676*x*xb^12 - 9630*x^2*xb^12 + 
    6420*x^3*xb^12))/(x - xb)^16, 
 (24*(415800*x^5 - 948780*x^6 + 572040*x^7 - 18276*x^8 - 37331*x^9 + 
    1585*x^10 + 13167000*x^4*xb - 38382120*x^5*xb + 41066760*x^6*xb - 
    18647052*x^7*xb + 2796197*x^8*xb + 83652*x^9*xb - 8700*x^10*xb + 
    62092800*x^3*xb^2 - 257751900*x^4*xb^2 + 430844400*x^5*xb^2 - 
    359712888*x^6*xb^2 + 150459620*x^7*xb^2 - 27045791*x^8*xb^2 + 
    1259880*x^9*xb^2 + 8700*x^10*xb^2 + 62092800*x^2*xb^3 - 
    465292800*x^3*xb^3 + 1268055600*x^4*xb^3 - 1740776964*x^5*xb^3 + 
    1301584868*x^6*xb^3 - 514163864*x^7*xb^3 + 92292540*x^8*xb^3 - 
    5026920*x^9*xb^3 + 13167000*x*xb^4 - 257751900*x^2*xb^4 + 
    1268055600*x^3*xb^4 - 2875196040*x^4*xb^4 + 3539786246*x^5*xb^4 - 
    2445449882*x^6*xb^4 + 899432700*x^7*xb^4 - 146062200*x^8*xb^4 + 
    6237000*x^9*xb^4 + 415800*xb^5 - 38382120*x*xb^5 + 430844400*x^2*xb^5 - 
    1740776964*x^3*xb^5 + 3539786246*x^4*xb^5 - 4016030600*x^5*xb^5 + 
    2563776780*x^6*xb^5 - 849565560*x^7*xb^5 + 111018600*x^8*xb^5 - 
    2494800*x^9*xb^5 - 948780*xb^6 + 41066760*x*xb^6 - 359712888*x^2*xb^6 + 
    1301584868*x^3*xb^6 - 2445449882*x^4*xb^6 + 2563776780*x^5*xb^6 - 
    1479785640*x^6*xb^6 + 412473600*x^7*xb^6 - 33264000*x^8*xb^6 + 
    572040*xb^7 - 18647052*x*xb^7 + 150459620*x^2*xb^7 - 514163864*x^3*xb^7 + 
    899432700*x^4*xb^7 - 849565560*x^5*xb^7 + 412473600*x^6*xb^7 - 
    79833600*x^7*xb^7 - 18276*xb^8 + 2796197*x*xb^8 - 27045791*x^2*xb^8 + 
    92292540*x^3*xb^8 - 146062200*x^4*xb^8 + 111018600*x^5*xb^8 - 
    33264000*x^6*xb^8 - 37331*xb^9 + 83652*x*xb^9 + 1259880*x^2*xb^9 - 
    5026920*x^3*xb^9 + 6237000*x^4*xb^9 - 2494800*x^5*xb^9 + 1585*xb^10 - 
    8700*x*xb^10 + 8700*x^2*xb^10))/(x - xb)^14}

